Theoretical groundwork supporting the precessing-spin two-body dynamics of the effective-one-body waveform models SEOBNRv5

Waveform models are essential for gravitational-wave (GW) detection and parameter estimation of coalescing compact-object binaries. More accurate models are required for the increasing sensitivity of current and future GW detectors. The effective-one-body (EOB) formalism combines the post-Newtonian (PN) and small mass-ratio approximations with numerical-relativity results, and produces highly accurate inspiral-merger-ringdown waveforms. In this paper, we derive the analytical precessing-spin two-body dynamics for the SEOBNRv5 waveform model, which has been developed for the upcoming LIGO-Virgo-KAGRA observing run. We obtain an EOB Hamiltonian that reduces to the exact Kerr Hamiltonian in the test-mass limit. It includes the full 4PN precessing-spin information, and is valid for generic compact objects (i.e., for black holes or neutron stars). We also build an efficient and accurate EOB Hamiltonian that includes partial precessional effects, notably orbit-averaged in-plane spin effects for circular orbits, and derive 4PN-expanded precessing-spin equations of motion, consistent with such an EOB Hamiltonian. The results were used to build the computationally-efficient precessing-spin multipolar SEOBNRv5PHM waveform model.

==> anc/Hamiltonian.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "Theoretical groundwork supporting the precessing-spin two-body dynamics of the effective-one-body waveform models SEOBNRv5"*)


(* ::Text:: *)
(*by Mohammed Khalil, et. al.*)
(*This file contains the fully precessing-spin effective Hamiltonian (Sec. II.D in the paper), and the simplified Hamiltonian with partial precessing-spin information for circular orbits (Sec. III.A)*)


(*
Notation:
\[Nu] = m1 m2 / (m1 + m2)^2 is the symmetric mass ratio 
X1 = m1/M, X2 = m2/M, delta = X1 - X2
ap = a_+ = a1 + a2 = X1*chi1 + X2*chi2
am = a_- = a1 - a2 = X1*chi1 - X2*chi2
L is the magnitude of angular momentum, with l its direction
n is a unit vector in the direction of r
spin-multipole constants are denoted CES21, CES22, CBS31, CBS32, CES41, CES42
tortoise-coordinate prst = pr / \xi, with \xi given by Eq. (44)
dimensionless variables are used with
p = p/\[Mu], pr = pr/\[Mu], L = L/(M \[Mu]), r = r/M, a1 = a1/M, a2 = a2/M
where quantities on the right-hand side are dimensionful
*)


(* ::Section::Closed:: *)
(*Precessing-spin Hamiltonian (Sec. II.D)*)


(* abbreviations for dot products
lap = l.ap, lam = l.am, 
nap = n.ap, nam = n.am
apam = ap.am, pap = p.ap, pam = p.am *)


(* abbreviations for dot products
lap = l.ap, lam = l.am, 
nap = n.ap, nam = n.am
apam = ap.am, pap = p.ap, pam = p.am *)

(* coefficients of the odd-in-spin part of H, with calibration term at 4.5PN *)
gap = 7/4 + (L^2*(-15/32 - (45*\[Nu])/32))/r^2 + (-3/32 + (23*\[Nu])/32)/r + 
    (L^2*(59/256 - (267*\[Nu])/128 - (1591*\[Nu]^2)/768))/r^3 + 
    (-5/64 - (177*\[Nu])/32 + (109*\[Nu]^2)/192)/r^2 + 
    (L^4*(105/256 + (75*\[Nu])/128 + (345*\[Nu]^2)/256))/r^4
gam = 1/4 + (L^2*(15/32 - (9*\[Nu])/32))/r^2 + (3/32 + (11*\[Nu])/32)/r + 
    (L^2*(-59/256 - (35*\[Nu])/128 - (613*\[Nu]^2)/768))/r^3 + 
    (L^4*(-105/256 - (45*\[Nu])/128 + (75*\[Nu]^2)/256))/r^4 + 
    (5/64 - \[Nu]/32 + (103*\[Nu]^2)/192)/r^2
SOcalib = (dSO*L*lap*\[Nu])/r^3
Ga3 = L*lap*((L^2*(-nap^2/4 + nam*nap*(1/2 - X2)))/r^3 + 
      (prst^2*((5*nap^2)/4 + nam*nap*(-3/2 + 3*X2)))/r + 
      ((ap^2*(-34 + 4*CBS31 + 4*CBS32 + 9*CES21 + 9*CES22))/32 + 
        (apam*(12*CBS31 - 12*CBS32 + (-8 + 9*CES21 + 9*CES22)*delta))/48 + 
        (nam^2*(-26 - 20*CBS31 - 20*CBS32 + 15*CES21 + 51*CES22 + 
           36*CES21*X2 - 36*CES22*X2))/32 + 
        (am^2*(10 + 4*CBS31 + 4*CBS32 - 3*CES21 - 15*CES22 - 12*CES21*X2 + 
           12*CES22*X2))/32 + (nam*nap*(-44 - 60*CBS31 + 60*CBS32 - 
           45*CES21 + 9*CES22 + 88*X2 + 36*CES21*X2 + 36*CES22*X2))/48 + 
        (nap^2*(-20*CBS31 - 20*CBS32 - 3*(-58 + 15*CES21 + 19*CES22 + 
             4*CES21*X2 - 4*CES22*X2)))/32)/r^2) + 
    L*lam*(-(delta*L^2*nap^2)/(4*r^3) + (delta*nap^2*prst^2)/(4*r) + 
      ((apam*(-2 + 4*CBS31 + 4*CBS32 - 3*CES21 - 3*CES22))/16 + 
        (nap^2*(10 - 60*CBS31 + 60*CBS32 - 45*CES21 + 99*CES22 - 20*X2 - 
           54*CES21*X2 - 54*CES22*X2))/96 + 
        (nam*nap*(4 - 20*CBS31 - 20*CBS32 + 15*CES21 + 21*CES22 + 
           6*CES21*X2 - 6*CES22*X2))/16 + 
        (5*nam^2*(6 - 4*CBS31 + 4*CBS32 + 9*CES21 - 15*CES22 - 12*X2 + 
           6*CES21*X2 + 6*CES22*X2))/32 + 
        (ap^2*(22 + 12*CBS31 - 12*CBS32 + 9*CES21 - 27*CES22 - 44*X2 + 
           18*CES21*X2 + 18*CES22*X2))/96 + 
        (am^2*(4*CBS31 - 4*CBS32 - 3*(2 + 3*CES21 - 5*CES22 - 4*X2 + 
             2*CES21*X2 + 2*CES22*X2)))/32)/r^2)
(* coefficients in the nonspinning part, Apm and Dbpm are Pade resummed *)
AnoS = (7680*r^4*(-7*r*(-245760 + 80*(-3536 + 123*Pi^2)*\[Nu]^2 + 
        \[Nu]*(604544 + 196608*EulerGamma - 5235*Pi^2 + 393216*Log[2])) + 
      28*(-122880 + 80*(-3632 + 123*Pi^2)*\[Nu]^2 + 
        \[Nu]*(302464 + 1920*a6 + 196608*EulerGamma + 4605*Pi^2 + 
          393216*Log[2])) + 2048*\[Nu]*(407 + 336*r + 756*\[Nu])*Log[r]))/
    (7*(1887436800*r^5 + 6400*(3536 - 123*Pi^2)^2*\[Nu]^4 + 
       160*\[Nu]^3*(1845*Pi^4*(963 - 328*r) - 
         2048*(-27657 + 339456*EulerGamma + 206300*r + 13260*r^2 + 
           678912*Log[2]) + 48*Pi^2*(-1102491 + 503808*EulerGamma + 
           670760*r + 19680*r^2 + 1007616*Log[2])) + 
       \[Nu]^2*(225*Pi^4*(927369 + 228944*r) - 
         16384*(230391 - 2359296*EulerGamma^2 - 7775240*r + 551640*r^2 + 
           559200*r^3 + 279600*r^4 - 132600*r^5 + 2400*a6*(59 + 3*r) - 
           18432*Log[2] - 5775360*r*Log[2] - 368640*r^2*Log[2] - 
           9437184*Log[2]^2 - 3072*EulerGamma*(3 + 940*r + 60*r^2 + 
             3072*Log[2])) + 3840*Pi^2*(19680*a6 + 136500*r^2 + 78720*r^3 + 
           39360*r^4 - 19680*r^5 + 2889*(1 + 512*EulerGamma + 1024*Log[2]) - 
           4*r*(429941 + 125952*EulerGamma + 251904*Log[2]))) + 
       7680*\[Nu]*(196608*EulerGamma*r*(16 + 8*r + 4*r^2 + 2*r^3 - r^4) + 
         15*Pi^2*r*(36400 + 7704*r + 3852*r^2 + 1926*r^3 + 349*r^4) + 
         128*(60*a6*(16 + 8*r + 4*r^2 + 2*r^3 + r^4) + 
           r*(-67792 + 49152*Log[2] + 24*r*(-159 + 1024*Log[2]) + 
             12*r^2*(1 + 1024*Log[2]) - r^4*(4723 + 3072*Log[2]) + 
             r^3*(6 + 6144*Log[2]))))) + 32768*\[Nu]*(13447680 + 161280*r^5 + 
       420*(-5696 + 123*Pi^2)*\[Nu]^2 + 1920*r^2*(1079 + 588*\[Nu]) + 
       960*r^3*(1079 + 756*\[Nu]) + 480*r^4*(1079 + 756*\[Nu]) + 
       240*r*(17264 + (-15964 + 861*Pi^2)*\[Nu] - 3024*\[Nu]^2) - 
       \[Nu]*(27268928 + 8257536*EulerGamma - 470175*Pi^2 + 16515072*Log[2]))*
      Log[r] + 67645734912*\[Nu]^2*Log[r]^2)
DbnoS = (r*(-324611275489280 + 23151752773632*EulerGamma^2 + 
      25404415196160*Pi^2 + 889221565575*Pi^4 + 39803956494336*r + 
      214936243200*Pi^2*r + 10311845806080*r^2 + 344895667200*Pi^2*r^2 + 
      59492800659456*\[Nu] + 30578851537920*Pi^2*\[Nu] - 
      883795147200*Pi^4*\[Nu] + 57401459343360*r*\[Nu] - 
      1830323174400*Pi^2*r*\[Nu] + 4280706662400*r^2*\[Nu] - 
      171395481600*Pi^2*r^2*\[Nu] + 243276778045440*\[Nu]^2 - 
      14435308339200*Pi^2*\[Nu]^2 + 219600460800*Pi^4*\[Nu]^2 + 
      2950417612800*r*\[Nu]^2 - 114263654400*Pi^2*r*\[Nu]^2 + 
      133772083200*r^2*\[Nu]^2 + 9549840384000*\[Nu]^3 - 
      285659136000*Pi^2*\[Nu]^3 - 627946926637056*Log[2] + 
      49787605647360*Pi^2*Log[2] + 160533860843520*r*Log[2] + 
      9655371694080*r^2*Log[2] + 4035162270597120*\[Nu]*Log[2] - 
      24741889966080*Pi^2*\[Nu]*Log[2] - 356460559073280*r*\[Nu]*Log[2] - 
      346805187379200*\[Nu]^2*Log[2] + 696903272497152*Log[2]^2 + 
      98304*EulerGamma*(3885*Pi^2*(-23761 + 11808*\[Nu]) - 
        128*(-5678062 + 139860*r^2 + 7573275*\[Nu] + 801360*\[Nu]^2 + 
          45*r*(42911 + 14700*\[Nu]) + 20189568*Log[2] - 27188784*Log[3])) + 
      491988496416768*Log[3] - 67047717703680*Pi^2*Log[3] - 
      175380934164480*r*Log[3] - 13002646487040*r^2*Log[3] - 
      2955470587822080*\[Nu]*Log[3] + 33319281623040*Pi^2*\[Nu]*Log[3] + 
      198754739159040*r*\[Nu]*Log[3] + 185752092672000*\[Nu]^2*Log[3] - 
      1877004257329152*Log[2]*Log[3] + 1263857238540288*Log[3]^2 - 
      49152*(471023616*EulerGamma + 3885*Pi^2*(-23761 + 11808*\[Nu]) - 
        128*(-5678062 + 139860*r^2 + 7573275*\[Nu] + 801360*\[Nu]^2 + 
          45*r*(42911 + 14700*\[Nu]) + 20189568*Log[2] - 27188784*Log[3]))*
       Log[r] + 5787938193408*Log[r]^2))/
    (-9216*r^2*(61440*EulerGamma*(42911 + 14700*\[Nu]) + 
       525*Pi^2*(-44423 + 378291*\[Nu] + 23616*\[Nu]^2) - 
       512*(8435558 + 625275*\[Nu]^2 + 34021560*Log[2] - 
         15*\[Nu]*(-810997 + 5036256*Log[2] - 2808108*Log[3]) - 
         37168065*Log[3])) - 967680*r^3*(1818624*EulerGamma + 
       15*Pi^2*(-23761 + 11808*\[Nu]) - 512*(20813 + 8640*\[Nu] + 
         270*\[Nu]^2 + 19488*Log[2] - 26244*Log[3])) + 
     55296*\[Nu]*(61440*EulerGamma*(69847 + 11592*\[Nu]) - 
       525*Pi^2*(662209 - 756582*\[Nu] + 11808*\[Nu]^2) + 
       512*(-27375388 + 36225*\[Nu]^2 + 28350*\[Nu]^3 - 51755640*Log[2] + 
         30*\[Nu]*(-594733 + 2586336*Log[2] - 1495908*Log[3]) + 
         61050105*Log[3])) + r*(23151752773632*EulerGamma^2 + 
       1575*Pi^4*(23761 - 11808*\[Nu])^2 + 98304*EulerGamma*
        (3885*Pi^2*(-23761 + 11808*\[Nu]) - 128*(-5678062 + 6734115*\[Nu] + 
           801360*\[Nu]^2 + 20189568*Log[2] - 27188784*Log[3])) - 
       107520*Pi^2*(-236276183 + 124692480*\[Nu]^2 + 2656800*\[Nu]^3 - 
         463054368*Log[2] + 9*\[Nu]*(-29461679 + 25568256*Log[2] - 
           34432128*Log[3]) + 623583684*Log[3]) + 
       262144*(-1238293745 + 33367950*\[Nu]^3 + 2658475008*Log[2]^2 + 
         18*\[Nu]*(-504022 + 842884920*Log[2] - 609812145*Log[3]) - 
         540*\[Nu]^2*(-1537129 + 2449920*Log[2] - 1312200*Log[3]) + 
         1876787172*Log[3] + 4821232752*Log[3]^2 - 
         96*Log[2]*(24952369 + 74585448*Log[3]))) + 
     49152*(17902080*r^3 - 34560*\[Nu]*(69847 + 11592*\[Nu]) + 
       5760*r^2*(42911 + 14700*\[Nu]) + r*(-471023616*EulerGamma - 
         3885*Pi^2*(-23761 + 11808*\[Nu]) + 128*(-5678062 + 6734115*\[Nu] + 
           801360*\[Nu]^2 + 20189568*Log[2] - 27188784*Log[3])))*Log[r] + 
     5787938193408*r*Log[r]^2)
QnoS = (88703*Pi*prst^4*\[Nu])/(1890*r^(9/2)) - (2723471*Pi*prst^6*\[Nu])/
     (756000*r^(7/2)) + (5994461*Pi*prst^8*\[Nu])/(12700800*r^(5/2)) + 
    (prst^4*(8*\[Nu] - 6*\[Nu]^2))/r^2 + 
    (prst^4*(-131*\[Nu]^2 + 10*\[Nu]^3 + 
       \[Nu]*(-4348/15 + (496256*Log[2])/45 - (33048*Log[3])/5)))/r^3 + 
    (prst^8*\[Nu]*(-35772/175 + (21668992*Log[2])/45 + (6591861*Log[3])/350 - 
       (27734375*Log[5])/126))/r + 
    (prst^6*((-27*\[Nu]^2)/5 + 6*\[Nu]^3 + 
       \[Nu]*(-827/3 - (2358912*Log[2])/25 + (1399437*Log[3])/50 + 
         (390625*Log[5])/18)))/r^2 + 
    (prst^6*(188*\[Nu]^3 - 14*\[Nu]^4 + \[Nu]*(-860317/1050 + 
         (305146624*Log[2])/945 + (35643726*Log[3])/175 - 
         (52468750*Log[5])/189) + \[Nu]^2*(154229/75 - (4998308864*Log[2])/
          1575 - (45409167*Log[3])/350 + (26171875*Log[5])/18)))/r^3 + 
    (prst^8*((24*\[Nu]^3)/7 - 6*\[Nu]^4 + \[Nu]^2*(870976/525 + 
         (703189497728*Log[2])/33075 + (332067403089*Log[3])/39200 - 
         (468490234375*Log[5])/42336 - (13841287201*Log[7])/4320) + 
       \[Nu]*(-2222547/2450 - (1347019456*Log[2])/525 - (346536085761*Log[3])/
          156800 + (278690984375*Log[5])/169344 + (13841287201*Log[7])/
          17280)))/r^2 + (prst^4*((792 - (615*Pi^2)/32)*\[Nu]^3 + 
       \[Nu]*(1249177/1050 + (10856*EulerGamma)/105 - (93031*Pi^2)/1536 - 
         (4396376*Log[2])/105 - (601911*Log[3])/280 + (9765625*Log[5])/504 - 
         (5428*Log[r])/105) + \[Nu]^2*(45683/105 - (1184*EulerGamma)/5 + 
         (31633*Pi^2)/512 + (33693536*Log[2])/105 - (6396489*Log[3])/70 - 
         (9765625*Log[5])/126 + (592*Log[r])/5)))/r^4
(* spin-spin and S^4 PN corrections *)
ASSprec = (a1^2*(1 - CES21) + a2^2*(1 - CES22))/r^3 + 
    ((ap^2*(13 + 4*CES21*(-1 + X2) - 4*CES22*X2))/8 + 
      apam*(-1/4 + CES21*(-1 + X2) + (1/2 + CES22)*X2) + 
      (am^2*(5 + 4*CES21*(-1 + X2) - 4*CES22*X2 + 4*\[Nu]))/8)/r^4 + 
    ((3*am^2*(115 - 136*CES22*X2 - 741*\[Nu] + 276*CES22*\[Nu] + 
         196*\[Nu]^2 + 4*CES21*(-34 + 34*X2 + 69*\[Nu])))/448 + 
      (ap^2*(-1167 - 408*CES22*X2 - 2881*\[Nu] + 828*CES22*\[Nu] + 
         12*CES21*(-34 + 34*X2 + 69*\[Nu])))/448 + 
      (3*apam*(409 - 182*\[Nu] - 276*CES22*\[Nu] + 
         4*CES21*(-34 + 34*X2 + 69*\[Nu]) + 2*X2*(-409 + 68*CES22 + 
           182*\[Nu])))/224)/r^5
ASSplane = (3*(-1 + CES21)*na1^2 + 3*(-1 + CES22)*na2^2)/r^3 + 
    ((-3*nam*nap*(-3 + 6*X2 + 4*CES21*(-3 + 2*X2 - \[Nu]) + 
         4*CES22*(1 + 2*X2 + \[Nu])))/8 + 
      (nam^2*(-27 - 16*\[Nu] + 6*CES21*(3 - 2*X2 + \[Nu]) + 
         6*CES22*(1 + 2*X2 + \[Nu])))/8 + 
      (nap^2*(-27 + \[Nu] + 3*CES22*(1 + 2*X2 + \[Nu]) + 
         CES21*(9 - 6*X2 + 3*\[Nu])))/4)/r^4 + 
    ((nam*nap*(delta*(547 + 2674*\[Nu]) + CES21*(2400 + 1597*\[Nu] - 
           91*\[Nu]^2 - 3*X2*(415 + 378*\[Nu])) - 
         CES22*(1155 + 463*\[Nu] - 91*\[Nu]^2 + 3*X2*(415 + 378*\[Nu]))))/
       224 + (nam^2*(-5088 + 5654*\[Nu] - 2114*\[Nu]^2 + 
         CES21*(2400 + 1597*\[Nu] - 91*\[Nu]^2 - 3*X2*(415 + 378*\[Nu])) + 
         CES22*(1155 + 463*\[Nu] - 91*\[Nu]^2 + 3*X2*(415 + 378*\[Nu]))))/
       448 + (nap^2*(-2*(8409 - 9307*\[Nu] + 651*\[Nu]^2) + 
         3*CES22*(1155 + 463*\[Nu] - 91*\[Nu]^2 + 3*X2*(415 + 378*\[Nu])) - 
         3*CES21*(-2400 - 1597*\[Nu] + 91*\[Nu]^2 + 3*X2*(415 + 378*\[Nu]))))/
       1344)/r^5
AS4prec = ((ap^4*(32 - 12*CBS31 - 12*CBS32 + 8*CES21 + 8*CES22 - 
        18*CES21*CES22 - 3*CES41 - 3*CES42))/64 + 
     (am^2*ap^2*(-8 + 4*CES22 + CES21*(4 + 6*CES22) - 3*CES41 - 3*CES42))/
      32 + (3*am^4*(4*CBS31 + 4*CBS32 - 6*CES21*CES22 - CES41 - CES42))/64 + 
     (3*apam^2*(2*CES21*CES22 - CES41 - CES42))/16 + 
     (3*am^2*apam*(2*CBS31 - 2*CBS32 - CES41 + CES42))/16 + 
     (ap^2*apam*(-6*CBS31 + 6*CBS32 + 4*CES21 - 4*CES22 - 3*CES41 + 3*CES42))/
      16)/r^5
AS4plane = ((-3*ap^2*(-24 + 12*CES22 + 2*CES21*(6 + 5*CES22) - 5*CES41 - 
        5*CES42)*nam^2)/32 - (15*am^2*(4*CBS31 + 4*CBS32 - 6*CES21*CES22 - 
        CES41 - CES42)*nam^2)/32 - 
     (15*apam*(2*CBS31 - 2*CBS32 - CES41 + CES42)*nam^2)/16 + 
     (35*(4*CBS31 + 4*CBS32 - 6*CES21*CES22 - CES41 - CES42)*nam^4)/64 - 
     (3*apam*(-4 + 2*CES22 + 2*CES21*(1 + 5*CES22) - 5*CES41 - 5*CES42)*nam*
       nap)/8 + (3*ap^2*(10*CBS31 - 10*CBS32 - 16*CES21 + 16*CES22 + 
        5*CES41 - 5*CES42)*nam*nap)/16 - 
     (15*am^2*(2*CBS31 - 2*CBS32 - CES41 + CES42)*nam*nap)/16 + 
     (35*(2*CBS31 - 2*CBS32 - CES41 + CES42)*nam^3*nap)/16 - 
     (3*am^2*(-8 + 4*CES22 + 2*CES21*(2 + 5*CES22) - 5*CES41 - 5*CES42)*
       nap^2)/32 + (3*apam*(10*CBS31 - 10*CBS32 - 8*CES21 + 8*CES22 + 
        5*CES41 - 5*CES42)*nap^2)/16 + 
     (3*ap^2*(-32 + 20*CBS31 + 20*CBS32 - 24*CES21 - 24*CES22 + 
        30*CES21*CES22 + 5*CES41 + 5*CES42)*nap^2)/32 + 
     (21*(-8 + 4*CES22 + 2*CES21*(2 + 5*CES22) - 5*CES41 - 5*CES42)*nam^2*
       nap^2)/32 - (7*(10*CBS31 - 10*CBS32 - 12*CES21 + 12*CES22 + 5*CES41 - 
        5*CES42)*nam*nap^3)/16 - (7*(-32 + 20*CBS31 + 20*CBS32 - 24*CES21 - 
        24*CES22 + 30*CES21*CES22 + 5*CES41 + 5*CES42)*nap^4)/64)/r^5
BpSSplane = 
   ((3*nam*nap*(-delta + 2*CES21*(-1 + \[Nu]) - 2*CES22*(-1 + \[Nu])))/4 + 
      (3*nam^2*(7 + 4*CES21*(-1 + \[Nu]) + 4*CES22*(-1 + \[Nu]) - 4*\[Nu]))/
       16 + (nap^2*(39 + 12*CES21*(-1 + \[Nu]) + 12*CES22*(-1 + \[Nu]) + 
         4*\[Nu]))/16)/r^3 + 
    ((nam*nap*(delta*(361 + 230*\[Nu]) + CES21*(-120 + 487*\[Nu] - 
           13*\[Nu]^2 - 27*X2*(-7 + 6*\[Nu])) + 
         CES22*(-69 - 325*\[Nu] + 13*\[Nu]^2 - 27*X2*(-7 + 6*\[Nu]))))/32 + 
      (nam^2*(-2*(84 - 139*\[Nu] + 63*\[Nu]^2) + 
         CES21*(-120 + 487*\[Nu] - 13*\[Nu]^2 - 27*X2*(-7 + 6*\[Nu])) + 
         CES22*(69 + 325*\[Nu] - 13*\[Nu]^2 + 27*X2*(-7 + 6*\[Nu]))))/64 + 
      (nap^2*(-2*(111 + 413*\[Nu] + 93*\[Nu]^2) + 
         3*CES22*(69 + 325*\[Nu] - 13*\[Nu]^2 + 27*X2*(-7 + 6*\[Nu])) - 
         3*CES21*(120 - 487*\[Nu] + 13*\[Nu]^2 + 27*X2*(-7 + 6*\[Nu]))))/192)/
     r^4
BnpSSprec = 
   ((3*apam*(-7 + 14*X2 + 4*CES21*(-1 + \[Nu]) - 4*CES22*(-1 + \[Nu])))/8 + 
      (3*am^2*(7 + 4*CES21*(-1 + \[Nu]) + 4*CES22*(-1 + \[Nu]) - 4*\[Nu]))/
       16 + (3*ap^2*(23 + 4*CES21*(-1 + \[Nu]) + 4*CES22*(-1 + \[Nu]) + 
         8*\[Nu]))/16)/r^3 + 
    ((apam*(-(delta*(-601 + 166*\[Nu])) - 4*CES22*(16 - 38*X2 + 87*\[Nu] + 
           48*X2*\[Nu]) - 4*CES21*(22 - 135*\[Nu] + X2*(-38 + 48*\[Nu]))))/
       32 + (ap^2*(-837 - 2059*\[Nu] + 4*CES22*(16 - 38*X2 + 87*\[Nu] + 
           48*X2*\[Nu]) - 4*CES21*(22 - 135*\[Nu] + X2*(-38 + 48*\[Nu]))))/
       64 + (am^2*(-13 - 773*\[Nu] + 4*\[Nu]^2 + 
         4*CES22*(16 - 38*X2 + 87*\[Nu] + 48*X2*\[Nu]) - 
         4*CES21*(22 - 135*\[Nu] + X2*(-38 + 48*\[Nu]))))/64)/r^4
BnpSSplane = ((45*delta*nam*nap)/8 - (15*nap^2*(3 + 2*\[Nu]))/8)/r^3 + 
    ((nam^2*(-204 + 907*\[Nu] - 106*\[Nu]^2 + 
         CES21*(-18 + X2*(75 - 18*\[Nu]) + 46*\[Nu] - 13*\[Nu]^2) + 
         CES22*(57 - 75*X2 + 28*\[Nu] + 18*X2*\[Nu] - 13*\[Nu]^2)))/16 + 
      (nam*nap*(2*delta*(29 + 120*\[Nu]) + CES21*(-18 + X2*(75 - 18*\[Nu]) + 
           46*\[Nu] - 13*\[Nu]^2) + CES22*(-57 + 75*X2 - 28*\[Nu] - 
           18*X2*\[Nu] + 13*\[Nu]^2)))/8 + 
      (nap^2*(480 + 1679*\[Nu] - 186*\[Nu]^2 + 
         3*CES22*(57 - 75*X2 + 28*\[Nu] + 18*X2*\[Nu] - 13*\[Nu]^2) - 
         3*CES21*(18 - 46*\[Nu] + 13*\[Nu]^2 + 3*X2*(-25 + 6*\[Nu]))))/48)/r^4
QSSprec = (pr^4*((5*ap^2*(5 + (5 + 14*CES21 + 14*CES22)*\[Nu] - 
         8*(2 + CES21 + CES22)*\[Nu]^2))/32 - 
      (5*am^2*(3 + (13 - 14*CES21 - 14*CES22)*\[Nu] + 
         (-4 + 8*CES21 + 8*CES22)*\[Nu]^2))/32 - 
      (5*apam*(1 - 2*(9 + 7*CES21 - 7*CES22)*\[Nu] + 8*(CES21 - CES22)*
          \[Nu]^2 + X2*(-2 + 36*\[Nu])))/16))/r^3
QSSplane = (pr^3*(nap*pap*(25/8 + ((-79 + 210*CES21 + 210*CES22)*\[Nu])/24 + 
         (-19/4 - 5*CES21 - 5*CES22)*\[Nu]^2) - 
       (5*nam*pam*(3 + (13 - 14*CES21 - 14*CES22)*\[Nu] + 
          (-4 + 8*CES21 + 8*CES22)*\[Nu]^2))/8 + 
       ((nap*pam + nam*pap)*(-5 + (69 + 70*CES21 - 70*CES22)*\[Nu] - 
          40*(CES21 - CES22)*\[Nu]^2 - 2*X2*(-5 + 69*\[Nu])))/8))/r^3 + 
    (pr^4*((7*nap^2*(-75 + (13 - 210*CES21 - 210*CES22)*\[Nu] + 
          24*(7 + 5*CES21 + 5*CES22)*\[Nu]^2))/96 + 
       (35*nam^2*(3 + (13 - 14*CES21 - 14*CES22)*\[Nu] + 
          (-4 + 8*CES21 + 8*CES22)*\[Nu]^2))/32 + 
       (7*nam*nap*(5 + (-78 - 70*CES21 + 70*CES22)*\[Nu] + 
          40*(CES21 - CES22)*\[Nu]^2 + 2*X2*(-5 + 78*\[Nu])))/16))/r^3
(* potentials in the even-in-spin part of the Hamiltonian *)
A = ((AnoS + AS4prec + ASSprec + ap^2/r^2)*(1 + AS4plane + ASSplane + 
      nap^2/r^2))/(1 + (nap^2*(1 - 2/r))/r^2 + (ap^2*(1 + nap^2/r^2 + 2/r))/
      r^2)
Bp = (1 + BpSSplane + nap^2/r^2)^(-1)
Bnp = ((-1 + BnpSSplane + BnpSSprec + AnoS*DbnoS + ap^2/r^2)*r^2)/
    (nap^2 + r^2)
Bnpa = -((r^2*(nap^2 + r*(2 + r)))/((nap^2 + r^2)*(nap^2*(-2 + r)*r + r^4 + 
       ap^2*(nap^2 + r*(2 + r)))))
Q = QnoS + QSSplane + QSSprec
Heffprec = Sqrt[A*(1 + Bp*p^2 + Bnp*pr^2 + Q + (Bnpa*L^2*lap^2)/r^2)] + 
    (Ga3 + delta*gam*L*lam + gap*L*lap + SOcalib)/
     (2*ap^2 + 2*r^2 + ((nap^2 + r^2)*(ap^2 - 2*r + r^2))/r)


(* ::Section::Closed:: *)
(*Hamiltonian with partial precessing-spin dynamics (Sec. III.A)*)


(* abbreviations for dot products
lap = l.ap, lam = l.am, 
ap2 = ap.ap, am2 = am.am, apam = ap.am
nap2 = (n.ap)^2, nam2 = (n.am)^2, napnam = (n.ap) (n.am) *)

(* To orbit average the in-plane spin components, use 
nap2 = 1/2 (ap^2 - (lN.ap)^2), nam2 = 1/2 (am^2 - (lN.am)^2), 
napnam = 1/2 (ap.am - lN.ap lN.am) 
where LN = r x v is the Newtonian angular momentum, with lN its direction *)

(* coefficients of the odd-in-spin part of H, with calibration term at 4.5PN *)
gap = 7/4 + (L^2*(-15/32 - (45*\[Nu])/32))/r^2 + (-3/32 + (23*\[Nu])/32)/r + 
    (L^2*(59/256 - (267*\[Nu])/128 - (1591*\[Nu]^2)/768))/r^3 + 
    (-5/64 - (177*\[Nu])/32 + (109*\[Nu]^2)/192)/r^2 + 
    (L^4*(105/256 + (75*\[Nu])/128 + (345*\[Nu]^2)/256))/r^4
gam = 1/4 + (L^2*(15/32 - (9*\[Nu])/32))/r^2 + (3/32 + (11*\[Nu])/32)/r + 
    (L^2*(-59/256 - (35*\[Nu])/128 - (613*\[Nu]^2)/768))/r^3 + 
    (L^4*(-105/256 - (45*\[Nu])/128 + (75*\[Nu]^2)/256))/r^4 + 
    (5/64 - \[Nu]/32 + (103*\[Nu]^2)/192)/r^2
SOcalib = (dSO*L*lap*\[Nu])/r^3
Ga3 = L*lap*((L^2*(-nap2/4 + napnam*(1/2 - X2)))/r^3 + 
      ((ap2*(-34 + 4*CBS31 + 4*CBS32 + 9*CES21 + 9*CES22))/32 + 
        (apam*(12*CBS31 - 12*CBS32 + (-8 + 9*CES21 + 9*CES22)*delta))/48 + 
        (nam2*(-26 - 20*CBS31 - 20*CBS32 + 15*CES21 + 51*CES22 + 
           36*CES21*X2 - 36*CES22*X2))/32 + 
        (nap2*(118 - 20*CBS31 - 20*CBS32 - 45*CES21 - 57*CES22 - 
           12*CES21*X2 + 12*CES22*X2))/32 + 
        (am2*(10 + 4*CBS31 + 4*CBS32 - 3*CES21 - 15*CES22 - 12*CES21*X2 + 
           12*CES22*X2))/32 + (napnam*(-44 - 60*CBS31 + 60*CBS32 - 45*CES21 + 
           9*CES22 + 88*X2 + 36*CES21*X2 + 36*CES22*X2))/48)/r^2) + 
    L*lam*(-(delta*L^2*nap2)/(4*r^3) + 
      ((apam*(-2 + 4*CBS31 + 4*CBS32 - 3*CES21 - 3*CES22))/16 + 
        (nap2*(-14 - 60*CBS31 + 60*CBS32 - 45*CES21 + 99*CES22 + 28*X2 - 
           54*CES21*X2 - 54*CES22*X2))/96 + 
        (napnam*(4 - 20*CBS31 - 20*CBS32 + 15*CES21 + 21*CES22 + 6*CES21*X2 - 
           6*CES22*X2))/16 + (5*nam2*(6 - 4*CBS31 + 4*CBS32 + 9*CES21 - 
           15*CES22 - 12*X2 + 6*CES21*X2 + 6*CES22*X2))/32 + 
        (ap2*(22 + 12*CBS31 - 12*CBS32 + 9*CES21 - 27*CES22 - 44*X2 + 
           18*CES21*X2 + 18*CES22*X2))/96 + 
        (am2*(4*CBS31 - 4*CBS32 - 3*(2 + 3*CES21 - 5*CES22 - 4*X2 + 
             2*CES21*X2 + 2*CES22*X2)))/32)/r^2)
(* zero-spin coefficients *)
AnoS = (7680*r^4*(-7*r*(-245760 + 80*(-3536 + 123*Pi^2)*\[Nu]^2 + 
        \[Nu]*(604544 + 196608*EulerGamma - 5235*Pi^2 + 393216*Log[2])) + 
      28*(-122880 + 80*(-3632 + 123*Pi^2)*\[Nu]^2 + 
        \[Nu]*(302464 + 1920*a6 + 196608*EulerGamma + 4605*Pi^2 + 
          393216*Log[2])) + 2048*\[Nu]*(407 + 336*r + 756*\[Nu])*Log[r]))/
    (7*(1887436800*r^5 + 6400*(3536 - 123*Pi^2)^2*\[Nu]^4 + 
       160*\[Nu]^3*(1845*Pi^4*(963 - 328*r) - 
         2048*(-27657 + 339456*EulerGamma + 206300*r + 13260*r^2 + 
           678912*Log[2]) + 48*Pi^2*(-1102491 + 503808*EulerGamma + 
           670760*r + 19680*r^2 + 1007616*Log[2])) + 
       \[Nu]^2*(225*Pi^4*(927369 + 228944*r) - 
         16384*(230391 - 2359296*EulerGamma^2 - 7775240*r + 551640*r^2 + 
           559200*r^3 + 279600*r^4 - 132600*r^5 + 2400*a6*(59 + 3*r) - 
           18432*Log[2] - 5775360*r*Log[2] - 368640*r^2*Log[2] - 
           9437184*Log[2]^2 - 3072*EulerGamma*(3 + 940*r + 60*r^2 + 
             3072*Log[2])) + 3840*Pi^2*(19680*a6 + 136500*r^2 + 78720*r^3 + 
           39360*r^4 - 19680*r^5 + 2889*(1 + 512*EulerGamma + 1024*Log[2]) - 
           4*r*(429941 + 125952*EulerGamma + 251904*Log[2]))) + 
       7680*\[Nu]*(196608*EulerGamma*r*(16 + 8*r + 4*r^2 + 2*r^3 - r^4) + 
         15*Pi^2*r*(36400 + 7704*r + 3852*r^2 + 1926*r^3 + 349*r^4) + 
         128*(60*a6*(16 + 8*r + 4*r^2 + 2*r^3 + r^4) + 
           r*(-67792 + 49152*Log[2] + 24*r*(-159 + 1024*Log[2]) + 
             12*r^2*(1 + 1024*Log[2]) - r^4*(4723 + 3072*Log[2]) + 
             r^3*(6 + 6144*Log[2]))))) + 32768*\[Nu]*(13447680 + 161280*r^5 + 
       420*(-5696 + 123*Pi^2)*\[Nu]^2 + 1920*r^2*(1079 + 588*\[Nu]) + 
       960*r^3*(1079 + 756*\[Nu]) + 480*r^4*(1079 + 756*\[Nu]) + 
       240*r*(17264 + (-15964 + 861*Pi^2)*\[Nu] - 3024*\[Nu]^2) - 
       \[Nu]*(27268928 + 8257536*EulerGamma - 470175*Pi^2 + 16515072*Log[2]))*
      Log[r] + 67645734912*\[Nu]^2*Log[r]^2)
DbnoS = (r*(-324611275489280 + 23151752773632*EulerGamma^2 + 
      25404415196160*Pi^2 + 889221565575*Pi^4 + 39803956494336*r + 
      214936243200*Pi^2*r + 10311845806080*r^2 + 344895667200*Pi^2*r^2 + 
      59492800659456*\[Nu] + 30578851537920*Pi^2*\[Nu] - 
      883795147200*Pi^4*\[Nu] + 57401459343360*r*\[Nu] - 
      1830323174400*Pi^2*r*\[Nu] + 4280706662400*r^2*\[Nu] - 
      171395481600*Pi^2*r^2*\[Nu] + 243276778045440*\[Nu]^2 - 
      14435308339200*Pi^2*\[Nu]^2 + 219600460800*Pi^4*\[Nu]^2 + 
      2950417612800*r*\[Nu]^2 - 114263654400*Pi^2*r*\[Nu]^2 + 
      133772083200*r^2*\[Nu]^2 + 9549840384000*\[Nu]^3 - 
      285659136000*Pi^2*\[Nu]^3 - 627946926637056*Log[2] + 
      49787605647360*Pi^2*Log[2] + 160533860843520*r*Log[2] + 
      9655371694080*r^2*Log[2] + 4035162270597120*\[Nu]*Log[2] - 
      24741889966080*Pi^2*\[Nu]*Log[2] - 356460559073280*r*\[Nu]*Log[2] - 
      346805187379200*\[Nu]^2*Log[2] + 696903272497152*Log[2]^2 + 
      98304*EulerGamma*(3885*Pi^2*(-23761 + 11808*\[Nu]) - 
        128*(-5678062 + 139860*r^2 + 7573275*\[Nu] + 801360*\[Nu]^2 + 
          45*r*(42911 + 14700*\[Nu]) + 20189568*Log[2] - 27188784*Log[3])) + 
      491988496416768*Log[3] - 67047717703680*Pi^2*Log[3] - 
      175380934164480*r*Log[3] - 13002646487040*r^2*Log[3] - 
      2955470587822080*\[Nu]*Log[3] + 33319281623040*Pi^2*\[Nu]*Log[3] + 
      198754739159040*r*\[Nu]*Log[3] + 185752092672000*\[Nu]^2*Log[3] - 
      1877004257329152*Log[2]*Log[3] + 1263857238540288*Log[3]^2 - 
      49152*(471023616*EulerGamma + 3885*Pi^2*(-23761 + 11808*\[Nu]) - 
        128*(-5678062 + 139860*r^2 + 7573275*\[Nu] + 801360*\[Nu]^2 + 
          45*r*(42911 + 14700*\[Nu]) + 20189568*Log[2] - 27188784*Log[3]))*
       Log[r] + 5787938193408*Log[r]^2))/
    (-9216*r^2*(61440*EulerGamma*(42911 + 14700*\[Nu]) + 
       525*Pi^2*(-44423 + 378291*\[Nu] + 23616*\[Nu]^2) - 
       512*(8435558 + 625275*\[Nu]^2 + 34021560*Log[2] - 
         15*\[Nu]*(-810997 + 5036256*Log[2] - 2808108*Log[3]) - 
         37168065*Log[3])) - 967680*r^3*(1818624*EulerGamma + 
       15*Pi^2*(-23761 + 11808*\[Nu]) - 512*(20813 + 8640*\[Nu] + 
         270*\[Nu]^2 + 19488*Log[2] - 26244*Log[3])) + 
     55296*\[Nu]*(61440*EulerGamma*(69847 + 11592*\[Nu]) - 
       525*Pi^2*(662209 - 756582*\[Nu] + 11808*\[Nu]^2) + 
       512*(-27375388 + 36225*\[Nu]^2 + 28350*\[Nu]^3 - 51755640*Log[2] + 
         30*\[Nu]*(-594733 + 2586336*Log[2] - 1495908*Log[3]) + 
         61050105*Log[3])) + r*(23151752773632*EulerGamma^2 + 
       1575*Pi^4*(23761 - 11808*\[Nu])^2 + 98304*EulerGamma*
        (3885*Pi^2*(-23761 + 11808*\[Nu]) - 128*(-5678062 + 6734115*\[Nu] + 
           801360*\[Nu]^2 + 20189568*Log[2] - 27188784*Log[3])) - 
       107520*Pi^2*(-236276183 + 124692480*\[Nu]^2 + 2656800*\[Nu]^3 - 
         463054368*Log[2] + 9*\[Nu]*(-29461679 + 25568256*Log[2] - 
           34432128*Log[3]) + 623583684*Log[3]) + 
       262144*(-1238293745 + 33367950*\[Nu]^3 + 2658475008*Log[2]^2 + 
         18*\[Nu]*(-504022 + 842884920*Log[2] - 609812145*Log[3]) - 
         540*\[Nu]^2*(-1537129 + 2449920*Log[2] - 1312200*Log[3]) + 
         1876787172*Log[3] + 4821232752*Log[3]^2 - 
         96*Log[2]*(24952369 + 74585448*Log[3]))) + 
     49152*(17902080*r^3 - 34560*\[Nu]*(69847 + 11592*\[Nu]) + 
       5760*r^2*(42911 + 14700*\[Nu]) + r*(-471023616*EulerGamma - 
         3885*Pi^2*(-23761 + 11808*\[Nu]) + 128*(-5678062 + 6734115*\[Nu] + 
           801360*\[Nu]^2 + 20189568*Log[2] - 27188784*Log[3])))*Log[r] + 
     5787938193408*r*Log[r]^2)
QnoS = (88703*Pi*prst^4*\[Nu])/(1890*r^(9/2)) - (2723471*Pi*prst^6*\[Nu])/
     (756000*r^(7/2)) + (5994461*Pi*prst^8*\[Nu])/(12700800*r^(5/2)) + 
    (prst^4*(8*\[Nu] - 6*\[Nu]^2))/r^2 + 
    (prst^4*(-131*\[Nu]^2 + 10*\[Nu]^3 + 
       \[Nu]*(-4348/15 + (496256*Log[2])/45 - (33048*Log[3])/5)))/r^3 + 
    (prst^8*\[Nu]*(-35772/175 + (21668992*Log[2])/45 + (6591861*Log[3])/350 - 
       (27734375*Log[5])/126))/r + 
    (prst^6*((-27*\[Nu]^2)/5 + 6*\[Nu]^3 + 
       \[Nu]*(-827/3 - (2358912*Log[2])/25 + (1399437*Log[3])/50 + 
         (390625*Log[5])/18)))/r^2 + 
    (prst^6*(188*\[Nu]^3 - 14*\[Nu]^4 + \[Nu]*(-860317/1050 + 
         (305146624*Log[2])/945 + (35643726*Log[3])/175 - 
         (52468750*Log[5])/189) + \[Nu]^2*(154229/75 - (4998308864*Log[2])/
          1575 - (45409167*Log[3])/350 + (26171875*Log[5])/18)))/r^3 + 
    (prst^8*((24*\[Nu]^3)/7 - 6*\[Nu]^4 + \[Nu]^2*(870976/525 + 
         (703189497728*Log[2])/33075 + (332067403089*Log[3])/39200 - 
         (468490234375*Log[5])/42336 - (13841287201*Log[7])/4320) + 
       \[Nu]*(-2222547/2450 - (1347019456*Log[2])/525 - (346536085761*Log[3])/
          156800 + (278690984375*Log[5])/169344 + (13841287201*Log[7])/
          17280)))/r^2 + (prst^4*((792 - (615*Pi^2)/32)*\[Nu]^3 + 
       \[Nu]*(1249177/1050 + (10856*EulerGamma)/105 - (93031*Pi^2)/1536 - 
         (4396376*Log[2])/105 - (601911*Log[3])/280 + (9765625*Log[5])/504 - 
         (5428*Log[r])/105) + \[Nu]^2*(45683/105 - (1184*EulerGamma)/5 + 
         (31633*Pi^2)/512 + (33693536*Log[2])/105 - (6396489*Log[3])/70 - 
         (9765625*Log[5])/126 + (592*Log[r])/5)))/r^4
(* spin-spin PN corrections *)
ASSprec = ((am2*(2 - CES21 - CES22))/4 + (ap2*(2 - CES21 - CES22))/4 + 
      (apam*(-CES21 + CES22))/2)/r^3 + 
    ((ap2*(13 + 4*CES21*(-1 + X2) - 4*CES22*X2))/8 + 
      apam*(-1/4 + CES21*(-1 + X2) + (1/2 + CES22)*X2) + 
      (am2*(5 + 4*CES21*(-1 + X2) - 4*CES22*X2 + 4*\[Nu]))/8)/r^4 + 
    ((3*am2*(115 - 136*CES22*X2 - 741*\[Nu] + 276*CES22*\[Nu] + 196*\[Nu]^2 + 
         4*CES21*(-34 + 34*X2 + 69*\[Nu])))/448 + 
      (ap2*(-1167 - 408*CES22*X2 - 2881*\[Nu] + 828*CES22*\[Nu] + 
         12*CES21*(-34 + 34*X2 + 69*\[Nu])))/448 + 
      (3*apam*(409 - 182*\[Nu] - 276*CES22*\[Nu] + 
         4*CES21*(-34 + 34*X2 + 69*\[Nu]) + 2*X2*(-409 + 68*CES22 + 
           182*\[Nu])))/224)/r^5
ASSplane = ((3*(-2 + CES21 + CES22)*nam2)/4 + ((2 + 3*CES21 + 3*CES22)*nap2)/
       4 + (3*(CES21 - CES22)*napnam)/2)/r^3 + 
    ((-3*napnam*(-3 + 6*X2 + 8*CES21*X2 - 4*CES21*(1 + \[Nu]) + 
         4*CES22*(-delta + \[Nu])))/8 + 
      (nam2*(-3 - 16*\[Nu] + 6*CES22*(-delta + \[Nu]) + 
         6*CES21*(delta + \[Nu])))/8 + 
      (nap2*(-31 + \[Nu] + 3*CES22*(-delta + \[Nu]) + 
         CES21*(3 - 6*X2 + 3*\[Nu])))/4)/r^4 + 
    ((nam2*(-2064 + 7446*\[Nu] - 2114*\[Nu]^2 + 
         CES21*(384 + X2*(99 - 1134*\[Nu]) + 925*\[Nu] - 91*\[Nu]^2) + 
         CES22*(483 - 99*X2 - 209*\[Nu] + 1134*X2*\[Nu] - 91*\[Nu]^2)))/448 + 
      (napnam*(delta*(43 + 2674*\[Nu]) + CES21*(384 + X2*(99 - 1134*\[Nu]) + 
           925*\[Nu] - 91*\[Nu]^2) + CES22*(-483 + 99*X2 + 209*\[Nu] - 
           1134*X2*\[Nu] + 91*\[Nu]^2)))/224 + 
      (nap2*(2*(663 + 8971*\[Nu] - 651*\[Nu]^2) + 
         3*CES22*(483 - 99*X2 - 209*\[Nu] + 1134*X2*\[Nu] - 91*\[Nu]^2) - 
         3*CES21*(-384 - 925*\[Nu] + 91*\[Nu]^2 + 9*X2*(-11 + 126*\[Nu]))))/
       1344)/r^5
AS4prec = ((ap2^2*(32 - 12*CBS31 - 12*CBS32 + 8*CES21 + 8*CES22 - 
        18*CES21*CES22 - 3*CES41 - 3*CES42))/64 + 
     (am2*ap2*(-8 + 4*CES22 + CES21*(4 + 6*CES22) - 3*CES41 - 3*CES42))/32 + 
     (3*am2^2*(4*CBS31 + 4*CBS32 - 6*CES21*CES22 - CES41 - CES42))/64 + 
     (3*apam^2*(2*CES21*CES22 - CES41 - CES42))/16 + 
     (3*am2*apam*(2*CBS31 - 2*CBS32 - CES41 + CES42))/16 + 
     (ap2*apam*(-6*CBS31 + 6*CBS32 + 4*CES21 - 4*CES22 - 3*CES41 + 3*CES42))/
      16)/r^5
BpSSplane = -(nap2/r^2) + 
    ((napnam*(3 - 6*X2 - 6*CES21*(-1 + \[Nu]) + 6*CES22*(-1 + \[Nu])))/4 + 
      (nap2*(-39 - 12*CES21*(-1 + \[Nu]) - 12*CES22*(-1 + \[Nu]) - 4*\[Nu]))/
       16 - (3*nam2*(7 + 4*CES21*(-1 + \[Nu]) + 4*CES22*(-1 + \[Nu]) - 
         4*\[Nu]))/16)/r^3 + 
    ((nam2*(2*(84 - 139*\[Nu] + 63*\[Nu]^2) + CES22*(-69 - 325*\[Nu] + 
           13*\[Nu]^2 - 27*X2*(-7 + 6*\[Nu])) + 
         CES21*(120 - 487*\[Nu] + 13*\[Nu]^2 + 27*X2*(-7 + 6*\[Nu]))))/64 + 
      (napnam*(-(delta*(361 + 230*\[Nu])) + CES22*(69 + 325*\[Nu] - 
           13*\[Nu]^2 + 27*X2*(-7 + 6*\[Nu])) + 
         CES21*(120 - 487*\[Nu] + 13*\[Nu]^2 + 27*X2*(-7 + 6*\[Nu]))))/32 + 
      (nap2*(222 + 826*\[Nu] + 186*\[Nu]^2 - 3*CES22*(69 + 325*\[Nu] - 
           13*\[Nu]^2 + 27*X2*(-7 + 6*\[Nu])) + 
         3*CES21*(120 - 487*\[Nu] + 13*\[Nu]^2 + 27*X2*(-7 + 6*\[Nu]))))/192)/
     r^4
BnpSSprec = 
   ((3*apam*(-7 + 14*X2 + 4*CES21*(-1 + \[Nu]) - 4*CES22*(-1 + \[Nu])))/8 + 
      (3*am2*(7 + 4*CES21*(-1 + \[Nu]) + 4*CES22*(-1 + \[Nu]) - 4*\[Nu]))/
       16 + (3*ap2*(23 + 4*CES21*(-1 + \[Nu]) + 4*CES22*(-1 + \[Nu]) + 
         8*\[Nu]))/16)/r^3 + 
    ((apam*(-(delta*(-601 + 166*\[Nu])) - 4*CES22*(16 - 38*X2 + 87*\[Nu] + 
           48*X2*\[Nu]) - 4*CES21*(22 - 135*\[Nu] + X2*(-38 + 48*\[Nu]))))/
       32 + (ap2*(-837 - 2059*\[Nu] + 4*CES22*(16 - 38*X2 + 87*\[Nu] + 
           48*X2*\[Nu]) - 4*CES21*(22 - 135*\[Nu] + X2*(-38 + 48*\[Nu]))))/
       64 + (am2*(-13 - 773*\[Nu] + 4*\[Nu]^2 + 
         4*CES22*(16 - 38*X2 + 87*\[Nu] + 48*X2*\[Nu]) - 
         4*CES21*(22 - 135*\[Nu] + X2*(-38 + 48*\[Nu]))))/64)/r^4
QSSprec = (pr^4*((5*ap2*(5 + (5 + 14*CES21 + 14*CES22)*\[Nu] - 
         8*(2 + CES21 + CES22)*\[Nu]^2))/32 - 
      (5*am2*(3 + (13 - 14*CES21 - 14*CES22)*\[Nu] + (-4 + 8*CES21 + 8*CES22)*
          \[Nu]^2))/32 - (5*apam*(1 - 2*(9 + 7*CES21 - 7*CES22)*\[Nu] + 
         8*(CES21 - CES22)*\[Nu]^2 + X2*(-2 + 36*\[Nu])))/16))/r^3
(* potentials and Hamiltonian *)
A = (AnoS + AS4prec + ASSplane + ASSprec + ap2/r^2)/(1 + (ap2*(1 + 2/r))/r^2)
Bp = 1 + BpSSplane
Bnp = -1 + BnpSSprec + AnoS*DbnoS + ap2/r^2
Bnpa = -((r*(2 + r))/(r^4 + ap2*r*(2 + r)))
Q = QnoS + QSSprec
Heffpprec = Sqrt[A*(1 + (1 + Bnp)*pr^2 + Q + (Bp*L^2)/r^2 + 
       (Bnpa*L^2*lap^2)/r^2)] + (Ga3 + delta*gam*L*lam + gap*L*lap + SOcalib)/
     (r^3 + ap2*(2 + r))


==> anc/PNexp_EOMs.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "Theoretical groundwork supporting the precessing-spin two-body dynamics of the effective-one-body waveform models SEOBNRv5"*)


(* ::Text:: *)
(*by Mohammed Khalil, et. al.*)
(*This file contains the PN-expanded equations of motion for precessing spins in an orbit average (Sec. III in the paper)*)


(*
Notation:
\[Nu] = m1 m2 / M^2 is the symmetric mass ratio 
M = m1 + m2 is the total mass
\[Mu] = M \[Nu] is the reduced mass
X1 = m1/M, X2 = m2/M
v = (M \[CapitalOmega])^(1/3), where \[CapitalOmega] is the orbital frequency
C21tild = CES21 - 1, C22tild = CES22 - 1, are the spin-quadrupole constants
lN[i] is i-th component of the unit vector in the direction of L_N
S1[i] and S2[i] are the spin vectors
lNS1 = lN.S1, lNS2 = lN.S2 (projections along lN)
S1sq = S1^2, S2sq = S2^2, S1S2 = S1.S2
lNxS1 is the cross product of lN and S1, lNxS2 = lN x S2, S1xS2 = S1 x S2
lNS1xS2 = lN.(S1 x S2)
*)


(* ::Section::Closed:: *)
(*Angular momentum*)


(* Angular momentum vector L as a function of the unit vector lN, Eqs. (65) *)
LS0 = M*\[Mu]*lN[i]*(v^(-1) + v*(3/2 + \[Nu]/6) + 
     v^3*(27/8 - (19*\[Nu])/8 + \[Nu]^2/24) + 
     v^5*(135/16 + (-6889/144 + (41*Pi^2)/24)*\[Nu] + (31*\[Nu]^2)/24 + 
       (7*\[Nu]^3)/1296) + v^7*(2835/128 + (356035/3456 - (2255*Pi^2)/576)*
        \[Nu]^2 - (215*\[Nu]^3)/1728 - (55*\[Nu]^4)/31104 + 
       \[Nu]*(98869/5760 - (128*EulerGamma)/3 - (6455*Pi^2)/1536 - 
         (256*Log[2])/3 - (128*Log[v])/3)))
LSO = v^2*((lNS2*((-7*X1)/4 - (7*\[Nu])/12) + 
        lNS1*((-7*X2)/4 - (7*\[Nu])/12))*lN[i] + ((-3*X2)/4 - \[Nu]/4)*
       S1[i] + ((-3*X1)/4 - \[Nu]/4)*S2[i]) + 
    v^4*((lNS2*((-55*\[Nu])/16 + (11*\[Nu]^2)/144 + 
          X1*(-33/16 + (55*\[Nu])/24)) + lNS1*((-55*\[Nu])/16 + 
          (11*\[Nu]^2)/144 + X2*(-33/16 + (55*\[Nu])/24)))*lN[i] + 
      (X2*(-9/16 + (5*\[Nu])/8) - (15*\[Nu])/16 + \[Nu]^2/48)*S1[i] + 
      (X1*(-9/16 + (5*\[Nu])/8) - (15*\[Nu])/16 + \[Nu]^2/48)*S2[i]) + 
    v^6*((lNS2*((-405*\[Nu])/32 + (275*\[Nu]^2)/32 + (5*\[Nu]^3)/96 + 
          X1*(-135/32 + (195*\[Nu])/8 - (25*\[Nu]^2)/32)) + 
        lNS1*((-405*\[Nu])/32 + (275*\[Nu]^2)/32 + (5*\[Nu]^3)/96 + 
          X2*(-135/32 + (195*\[Nu])/8 - (25*\[Nu]^2)/32)))*lN[i] + 
      ((-81*\[Nu])/32 + (55*\[Nu]^2)/32 + \[Nu]^3/96 + 
        X2*(-27/32 + (39*\[Nu])/8 - (5*\[Nu]^2)/32))*S1[i] + 
      ((-81*\[Nu])/32 + (55*\[Nu]^2)/32 + \[Nu]^3/96 + 
        X1*(-27/32 + (39*\[Nu])/8 - (5*\[Nu]^2)/32))*S2[i])
LS1S2 = (\[Nu]*(v^3*((2*lNS1*lNS2 - S1S2)*lN[i] + (lNS2*S1[i])/2 + 
        (lNS1*S2[i])/2) + v^5*((lNS1*lNS2*(-7/6 + (13*\[Nu])/36) + 
          (2*S1S2*\[Nu])/3)*lN[i] + lNS2*(5/4 - (7*\[Nu])/24)*S1[i] + 
        lNS1*(5/4 - (7*\[Nu])/24)*S2[i]) + 
      v^7*((lNS1*lNS2*(15/4 + (361*\[Nu])/288 - (361*\[Nu]^2)/432) + 
          S1S2*(-5/4 - (245*\[Nu])/24 - (5*\[Nu]^2)/72))*lN[i] + 
        lNS2*(15/8 - (349*\[Nu])/64 - (223*\[Nu]^2)/288)*S1[i] + 
        lNS1*(15/8 - (349*\[Nu])/64 - (223*\[Nu]^2)/288)*S2[i])))/(M*\[Mu])
LSsq = (v^3*((lNS2^2*(X1 - \[Nu]) + lNS1^2*(X2 - \[Nu]) + 
         S2sq*(-X1/2 + \[Nu]/2) + S1sq*(-X2/2 + \[Nu]/2))*lN[i] + 
       lNS1*(X2/2 - \[Nu]/2)*S1[i] + lNS2*(X1/2 - \[Nu]/2)*S2[i]) + 
     v^5*((S2sq*(X1*(1 - (5*\[Nu])/3) - \[Nu] - \[Nu]^2/3) + 
         S1sq*(X2*(1 - (5*\[Nu])/3) - \[Nu] - \[Nu]^2/3) + 
         lNS2^2*((35*\[Nu])/8 + (121*\[Nu]^2)/72 + 
           X1*(-35/8 + (11*\[Nu])/2)) + lNS1^2*((35*\[Nu])/8 + 
           (121*\[Nu]^2)/72 + X2*(-35/8 + (11*\[Nu])/2)))*lN[i] + 
       lNS1*(X2*(11/8 - \[Nu]/2) - (11*\[Nu])/8 + (5*\[Nu]^2)/24)*S1[i] + 
       lNS2*(X1*(11/8 - \[Nu]/2) - (11*\[Nu])/8 + (5*\[Nu]^2)/24)*S2[i]) + 
     v^7*((lNS2^2*((111*\[Nu])/32 + (347*\[Nu]^2)/96 - (505*\[Nu]^3)/864 + 
           X1*(-111/32 + (199*\[Nu])/16 - (2833*\[Nu]^2)/288)) + 
         lNS1^2*((111*\[Nu])/32 + (347*\[Nu]^2)/96 - (505*\[Nu]^3)/864 + 
           X2*(-111/32 + (199*\[Nu])/16 - (2833*\[Nu]^2)/288)) + 
         S2sq*((-15*\[Nu])/16 + (275*\[Nu]^2)/48 + (5*\[Nu]^3)/144 + 
           X1*(15/16 - (455*\[Nu])/48 + (295*\[Nu]^2)/144)) + 
         S1sq*((-15*\[Nu])/16 + (275*\[Nu]^2)/48 + (5*\[Nu]^3)/144 + 
           X2*(15/16 - (455*\[Nu])/48 + (295*\[Nu]^2)/144)))*lN[i] + 
       lNS1*((-21*\[Nu])/32 + (563*\[Nu]^2)/96 - (235*\[Nu]^3)/288 + 
         X2*(21/32 - (7*\[Nu])/3 - (113*\[Nu]^2)/32))*S1[i] + 
       lNS2*((-21*\[Nu])/32 + (563*\[Nu]^2)/96 - (235*\[Nu]^3)/288 + 
         X1*(21/32 - (7*\[Nu])/3 - (113*\[Nu]^2)/32))*S2[i]))/(M*\[Mu])
LSsqC = (C22tild*(v^3*(lNS2^2*((3*X1)/2 - (3*\[Nu])/2) + 
         S2sq*(-X1/2 + \[Nu]/2)) + 
       v^5*(S2sq*(X1*(-1 - \[Nu]) + \[Nu] - \[Nu]^2/3) + 
         lNS2^2*(-3*\[Nu] + \[Nu]^2 + X1*(3 + 3*\[Nu]))) + 
       v^7*(lNS2^2*((-135*\[Nu])/16 + (1475*\[Nu]^2)/112 - (5*\[Nu]^3)/48 + 
           X1*(135/16 + (55*\[Nu])/16 - (65*\[Nu]^2)/16)) + 
         S2sq*((45*\[Nu])/16 - (1475*\[Nu]^2)/336 + (5*\[Nu]^3)/144 + 
           X1*(-45/16 - (55*\[Nu])/48 + (65*\[Nu]^2)/48))))*lN[i])/
     (M*\[Mu]) + (C21tild*(v^3*(lNS1^2*((3*X2)/2 - (3*\[Nu])/2) + 
         S1sq*(-X2/2 + \[Nu]/2)) + 
       v^5*(S1sq*(X2*(-1 - \[Nu]) + \[Nu] - \[Nu]^2/3) + 
         lNS1^2*(-3*\[Nu] + \[Nu]^2 + X2*(3 + 3*\[Nu]))) + 
       v^7*(lNS1^2*((-135*\[Nu])/16 + (1475*\[Nu]^2)/112 - (5*\[Nu]^3)/48 + 
           X2*(135/16 + (55*\[Nu])/16 - (65*\[Nu]^2)/16)) + 
         S1sq*((45*\[Nu])/16 - (1475*\[Nu]^2)/336 + (5*\[Nu]^3)/144 + 
           X2*(-45/16 - (55*\[Nu])/48 + (65*\[Nu]^2)/48))))*lN[i])/(M*\[Mu])
L = LS0 + LSO + LS1S2 + LSsq + LSsqC


(* ::Section::Closed:: *)
(*Spin-precession frequency*)


(* S1dot = \[CapitalOmega]S1 x S1, Eq. (66) *)
\[CapitalOmega]S1 = 
   ((v^5*((3*X2)/2 + \[Nu]/2) + v^7*(X2*(9/8 - (5*\[Nu])/4) + (15*\[Nu])/8 - 
         \[Nu]^2/24) + v^9*((81*\[Nu])/16 - (55*\[Nu]^2)/16 - \[Nu]^3/48 + 
         X2*(27/16 - (39*\[Nu])/4 + (5*\[Nu]^2)/16)))*lN[i])/M + 
    (C21tild*lNS1*(v^6*((-3*X2)/2 + (3*\[Nu])/2) + 
       v^8*(X2*(-9/4 - (9*\[Nu])/4) + (9*\[Nu])/4 - (3*\[Nu]^2)/4) + 
       v^10*((81*\[Nu])/16 - (885*\[Nu]^2)/112 + \[Nu]^3/16 + 
         X2*(-81/16 - (33*\[Nu])/16 + (39*\[Nu]^2)/16)))*lN[i])/(M^2*\[Mu]) + 
    (v^6*(((-3*lNS2*\[Nu])/2 + lNS1*((-3*X2)/2 + (3*\[Nu])/2))*lN[i] + 
        (\[Nu]*S2[i])/2) + 
      v^8*((lNS1*(X2*(9/4 - (15*\[Nu])/4) - (9*\[Nu])/4 - (17*\[Nu]^2)/12) + 
          lNS2*(-\[Nu]/2 + \[Nu]^2/12))*lN[i] - (\[Nu]^2*S2[i])/4) + 
      v^10*((lNS2*((-9*\[Nu])/4 + (139*\[Nu]^2)/48 + (103*\[Nu]^3)/144) + 
          lNS1*((-27*\[Nu])/16 - (91*\[Nu]^2)/16 + (121*\[Nu]^3)/144 + 
            X2*(27/16 - (97*\[Nu])/16 + (385*\[Nu]^2)/48)))*lN[i] + 
        ((3*\[Nu])/8 + (49*\[Nu]^2)/16 + \[Nu]^3/48)*S2[i]))/(M^2*\[Mu])
(* S2dot = \[CapitalOmega]S2 x S2 *)
\[CapitalOmega]S2 = 
   ((v^5*((3*X1)/2 + \[Nu]/2) + v^7*(X1*(9/8 - (5*\[Nu])/4) + (15*\[Nu])/8 - 
         \[Nu]^2/24) + v^9*((81*\[Nu])/16 - (55*\[Nu]^2)/16 - \[Nu]^3/48 + 
         X1*(27/16 - (39*\[Nu])/4 + (5*\[Nu]^2)/16)))*lN[i])/M + 
    (C22tild*lNS2*(v^6*((-3*X1)/2 + (3*\[Nu])/2) + 
       v^8*(X1*(-9/4 - (9*\[Nu])/4) + (9*\[Nu])/4 - (3*\[Nu]^2)/4) + 
       v^10*((81*\[Nu])/16 - (885*\[Nu]^2)/112 + \[Nu]^3/16 + 
         X1*(-81/16 - (33*\[Nu])/16 + (39*\[Nu]^2)/16)))*lN[i])/(M^2*\[Mu]) + 
    (v^6*(((-3*lNS1*\[Nu])/2 + lNS2*((-3*X1)/2 + (3*\[Nu])/2))*lN[i] + 
        (\[Nu]*S1[i])/2) + 
      v^8*((lNS2*(X1*(9/4 - (15*\[Nu])/4) - (9*\[Nu])/4 - (17*\[Nu]^2)/12) + 
          lNS1*(-\[Nu]/2 + \[Nu]^2/12))*lN[i] - (\[Nu]^2*S1[i])/4) + 
      v^10*((lNS1*((-9*\[Nu])/4 + (139*\[Nu]^2)/48 + (103*\[Nu]^3)/144) + 
          lNS2*((-27*\[Nu])/16 - (91*\[Nu]^2)/16 + (121*\[Nu]^3)/144 + 
            X1*(27/16 - (97*\[Nu])/16 + (385*\[Nu]^2)/48)))*lN[i] + 
        ((3*\[Nu])/8 + (49*\[Nu]^2)/16 + \[Nu]^3/48)*S1[i]))/(M^2*\[Mu])


(* ::Section::Closed:: *)
(*Evolution of lN*)


(* time derivative of the unit vector l_N, Eqs. (71) and (77) *)
lNdotSO = ((v^6*((-3*X2)/2 - \[Nu]/2) + v^8*((-9*\[Nu])/4 + \[Nu]^2/4 + 
         X2*(9/4 + (9*\[Nu])/4)) + v^10*((-27*\[Nu])/16 + (81*\[Nu]^2)/16 - 
         \[Nu]^3/48 + X2*(27/16 + (63*\[Nu])/16 - (21*\[Nu]^2)/16)))*
      lNxS1[i])/(M^2*\[Mu]) + ((v^6*(-3/2 + (3*X2)/2 - \[Nu]/2) + 
       v^8*(9/4 - (9*X2)/4 - (9*X2*\[Nu])/4 + \[Nu]^2/4) + 
       v^10*(27/16 - (27*X2)/16 + (9/4 - (63*X2)/16)*\[Nu] + 
         (15/4 + (21*X2)/16)*\[Nu]^2 - \[Nu]^3/48))*lNxS2[i])/(M^2*\[Mu])
lNdotS1S2 = (\[Nu]*(v^7*((3*lNS2*lNxS1[i])/2 + (3*lNS1*lNxS2[i])/2) + 
      v^9*(lNS1xS2*(-5/8 + (5*X2)/4)*lN[i] + lNS2*(-21/4 - (15*X2)/8 - 
          (5*\[Nu])/4)*lNxS1[i] + lNS1*(-57/8 + (15*X2)/8 - (5*\[Nu])/4)*
         lNxS2[i] + (3/8 - (3*X2)/4)*S1xS2[i]) + 
      v^11*(lNS1xS2*(-9/32 + X2*(9/16 - (89*\[Nu])/48) + (89*\[Nu])/96)*
         lN[i] + lNS2*(15/16 + (25*\[Nu])/4 - \[Nu]^2/6 + 
          X2*(9/32 + (71*\[Nu])/32))*lNxS1[i] + 
        lNS1*(39/32 + X2*(-9/32 - (71*\[Nu])/32) + (271*\[Nu])/32 - 
          \[Nu]^2/6)*lNxS2[i] + (-9/32 - (9*\[Nu])/16 + 
          X2*(9/16 + (9*\[Nu])/8))*S1xS2[i])))/(M^3*\[Mu]^2)
lNdotSsq = (lNS1*(v^7*((3*X2)/2 - (3*\[Nu])/2) + 
       v^9*(9*\[Nu] + 2*\[Nu]^2 + X2*(-9 + 3*\[Nu])) + 
       v^11*((-93*\[Nu])/16 - (157*\[Nu]^2)/16 - (23*\[Nu]^3)/16 + 
         X2*(93/16 + 4*\[Nu] - (439*\[Nu]^2)/48)))*lNxS1[i])/(M^3*\[Mu]^2) + 
    (lNS2*(v^7*((3*X1)/2 - (3*\[Nu])/2) + v^9*(9*\[Nu] + 2*\[Nu]^2 + 
         X1*(-9 + 3*\[Nu])) + v^11*((-93*\[Nu])/16 - (157*\[Nu]^2)/16 - 
         (23*\[Nu]^3)/16 + X1*(93/16 + 4*\[Nu] - (439*\[Nu]^2)/48)))*
      lNxS2[i])/(M^3*\[Mu]^2)
lNdotSsqC = (C21tild*lNS1*(v^7*((3*X2)/2 - (3*\[Nu])/2) + 
       v^9*((9*\[Nu])/8 + (11*\[Nu]^2)/8 + X2*(-9/8 + (11*\[Nu])/4)) + 
       v^11*((27*\[Nu])/32 + (1077*\[Nu]^2)/224 - (43*\[Nu]^3)/96 + 
         X2*(-27/32 + (3*\[Nu])/2 - (479*\[Nu]^2)/96)))*lNxS1[i])/
     (M^3*\[Mu]^2) + (C22tild*lNS2*(v^7*((3*X1)/2 - (3*\[Nu])/2) + 
       v^9*((9*\[Nu])/8 + (11*\[Nu]^2)/8 + X1*(-9/8 + (11*\[Nu])/4)) + 
       v^11*((27*\[Nu])/32 + (1077*\[Nu]^2)/224 - (43*\[Nu]^3)/96 + 
         X1*(-27/32 + (3*\[Nu])/2 - (479*\[Nu]^2)/96)))*lNxS2[i])/
     (M^3*\[Mu]^2)
lNdotRR = (((-64*v^8*\[Nu])/5 - (256*Pi*v^11*\[Nu])/5 + 
       v^10*((7004*\[Nu])/105 + (592*\[Nu]^2)/15))*lN[i])/M + 
    (v^11*(lNS1*(X2*(40 - 64*\[Nu]) + (304*\[Nu])/15 - (72*\[Nu]^2)/5) + 
        lNS2*(40 - (656*\[Nu])/15 - (72*\[Nu]^2)/5 + X2*(-40 + 64*\[Nu])))*
       lN[i] + v^11*(((-24*X2*\[Nu])/5 - (8*\[Nu]^2)/5)*S1[i] + 
        ((-24*\[Nu])/5 + (24*X2*\[Nu])/5 - (8*\[Nu]^2)/5)*S2[i]))/(M^2*\[Mu])
lNdot = lNdotSO + lNdotS1S2 + lNdotSsq + lNdotSsqC + lNdotRR 


(* ::Section::Closed:: *)
(*Binding energy*)


(* binding energy, Eqs. (67) *)
ES0 = \[Mu]*(-v^2/2 + v^4*(3/8 + \[Nu]/24) + 
     v^6*(27/16 - (19*\[Nu])/16 + \[Nu]^2/48) + 
     v^8*(675/128 + (-34445/1152 + (205*Pi^2)/192)*\[Nu] + 
       (155*\[Nu]^2)/192 + (35*\[Nu]^3)/10368) + 
     v^10*(3969/256 + (498449/6912 - (3157*Pi^2)/1152)*\[Nu]^2 - 
       (301*\[Nu]^3)/3456 - (77*\[Nu]^4)/62208 + 
       \[Nu]*(123671/11520 - (448*EulerGamma)/15 - (9037*Pi^2)/3072 - 
         (896*Log[2])/15 - (448*Log[v])/15)))
ESO = (lNS2*(v^5*(-X1 - \[Nu]/3) + v^7*((-5*\[Nu])/2 + \[Nu]^2/18 + 
         X1*(-3/2 + (5*\[Nu])/3)) + v^9*((-81*\[Nu])/8 + (55*\[Nu]^2)/8 + 
         \[Nu]^3/24 + X1*(-27/8 + (39*\[Nu])/2 - (5*\[Nu]^2)/8))))/M + 
    (lNS1*(v^5*(-X2 - \[Nu]/3) + v^7*((-5*\[Nu])/2 + \[Nu]^2/18 + 
         X2*(-3/2 + (5*\[Nu])/3)) + v^9*((-81*\[Nu])/8 + (55*\[Nu]^2)/8 + 
         \[Nu]^3/24 + X2*(-27/8 + (39*\[Nu])/2 - (5*\[Nu]^2)/8))))/M
ES1S2 = (v^6*((3*lNS1*lNS2*\[Nu])/2 - (S1S2*\[Nu])/2) + 
     v^8*((5*S1S2*\[Nu]^2)/12 + lNS1*lNS2*((5*\[Nu])/6 - (5*\[Nu]^2)/36)) + 
     v^10*(lNS1*lNS2*((21*\[Nu])/4 - (973*\[Nu]^2)/144 - (721*\[Nu]^3)/432) + 
       S1S2*((-7*\[Nu])/8 - (343*\[Nu]^2)/48 - (7*\[Nu]^3)/144)))/M^3
ESsq = (v^6*(lNS2^2*((3*X1)/4 - (3*\[Nu])/4) + 
       lNS1^2*((3*X2)/4 - (3*\[Nu])/4) + S2sq*(-X1/4 + \[Nu]/4) + 
       S1sq*(-X2/4 + \[Nu]/4)) + 
     v^8*(S2sq*(X1*(5/8 - (25*\[Nu])/24) - (5*\[Nu])/8 - (5*\[Nu]^2)/24) + 
       S1sq*(X2*(5/8 - (25*\[Nu])/24) - (5*\[Nu])/8 - (5*\[Nu]^2)/24) + 
       lNS2^2*((15*\[Nu])/8 + (85*\[Nu]^2)/72 + X1*(-15/8 + (25*\[Nu])/8)) + 
       lNS1^2*((15*\[Nu])/8 + (85*\[Nu]^2)/72 + X2*(-15/8 + (25*\[Nu])/8))) + 
     v^10*(lNS2^2*((63*\[Nu])/32 + (637*\[Nu]^2)/96 - (847*\[Nu]^3)/864 + 
         X1*(-63/32 + (679*\[Nu])/96 - (2695*\[Nu]^2)/288)) + 
       lNS1^2*((63*\[Nu])/32 + (637*\[Nu]^2)/96 - (847*\[Nu]^3)/864 + 
         X2*(-63/32 + (679*\[Nu])/96 - (2695*\[Nu]^2)/288)) + 
       S2sq*((-21*\[Nu])/32 + (385*\[Nu]^2)/96 + (7*\[Nu]^3)/288 + 
         X1*(21/32 - (637*\[Nu])/96 + (413*\[Nu]^2)/288)) + 
       S1sq*((-21*\[Nu])/32 + (385*\[Nu]^2)/96 + (7*\[Nu]^3)/288 + 
         X2*(21/32 - (637*\[Nu])/96 + (413*\[Nu]^2)/288))))/(M^2*\[Mu])
ESsqC = (C22tild*(v^6*(lNS2^2*((3*X1)/4 - (3*\[Nu])/4) + 
         S2sq*(-X1/4 + \[Nu]/4)) + 
       v^8*(S2sq*(X1*(-5/8 - (5*\[Nu])/8) + (5*\[Nu])/8 - (5*\[Nu]^2)/24) + 
         lNS2^2*((-15*\[Nu])/8 + (5*\[Nu]^2)/8 + X1*(15/8 + (15*\[Nu])/8))) + 
       v^10*(lNS2^2*((-189*\[Nu])/32 + (295*\[Nu]^2)/32 - (7*\[Nu]^3)/96 + 
           X1*(189/32 + (77*\[Nu])/32 - (91*\[Nu]^2)/32)) + 
         S2sq*((63*\[Nu])/32 - (295*\[Nu]^2)/96 + (7*\[Nu]^3)/288 + 
           X1*(-63/32 - (77*\[Nu])/96 + (91*\[Nu]^2)/96)))))/(M^2*\[Mu]) + 
    (C21tild*(v^6*(lNS1^2*((3*X2)/4 - (3*\[Nu])/4) + 
         S1sq*(-X2/4 + \[Nu]/4)) + 
       v^8*(S1sq*(X2*(-5/8 - (5*\[Nu])/8) + (5*\[Nu])/8 - (5*\[Nu]^2)/24) + 
         lNS1^2*((-15*\[Nu])/8 + (5*\[Nu]^2)/8 + X2*(15/8 + (15*\[Nu])/8))) + 
       v^10*(lNS1^2*((-189*\[Nu])/32 + (295*\[Nu]^2)/32 - (7*\[Nu]^3)/96 + 
           X2*(189/32 + (77*\[Nu])/32 - (91*\[Nu]^2)/32)) + 
         S1sq*((63*\[Nu])/32 - (295*\[Nu]^2)/96 + (7*\[Nu]^3)/288 + 
           X2*(-63/32 - (77*\[Nu])/96 + (91*\[Nu]^2)/96)))))/(M^2*\[Mu])
Ebind = ES0 + ESO + ES1S2 + ESsq + ESsqC


(* ::Section::Closed:: *)
(*Evolution of the orbital frequency*)


(* vdot = dv/dt, Eqs. (69) *)
vdotS0 = (32*v^9*\[Nu]*(1 + 4*Pi*v^3 + Pi*v^5*(-4159/672 - (189*\[Nu])/8) + 
      v^2*(-743/336 - (11*\[Nu])/4) + v^4*(34103/18144 + (13661*\[Nu])/2016 + 
        (59*\[Nu]^2)/18) + Pi*v^7*(-4415/4032 + (358675*\[Nu])/6048 + 
        (91495*\[Nu]^2)/1512) + v^6*(16447322263/139708800 - 
        (1712*EulerGamma)/105 - (56198689*\[Nu])/217728 + (541*\[Nu]^2)/896 - 
        (5605*\[Nu]^3)/2592 + Pi^2*(16/3 + (451*\[Nu])/48) - 
        (3424*Log[2])/105 - (1712*Log[v])/105)))/(5*M)
vdotSO = (32*lNS2*v^9*(Pi*v^6*((-151*X1)/6 - (37*\[Nu])/3) + 
       v^3*((-25*X1)/4 - (19*\[Nu])/6) + v^5*((-21611*\[Nu])/1008 + 
         (79*\[Nu]^2)/6 + X1*(-809/84 + (281*\[Nu])/8)) + 
       Pi*v^8*((-46957*\[Nu])/504 + (34303*\[Nu]^2)/336 + 
         X1*(-1665/28 + (50483*\[Nu])/224)) + 
       v^7*((-1932041*\[Nu])/18144 + (40289*\[Nu]^2)/288 - 
         (10819*\[Nu]^3)/432 + X1*(-1195759/18144 + (257023*\[Nu])/1008 - 
           (2903*\[Nu]^2)/32))))/(5*M^3) + 
    (32*lNS1*v^9*(Pi*v^6*((-151*X2)/6 - (37*\[Nu])/3) + 
       v^3*((-25*X2)/4 - (19*\[Nu])/6) + v^5*((-21611*\[Nu])/1008 + 
         (79*\[Nu]^2)/6 + X2*(-809/84 + (281*\[Nu])/8)) + 
       Pi*v^8*((-46957*\[Nu])/504 + (34303*\[Nu]^2)/336 + 
         X2*(-1665/28 + (50483*\[Nu])/224)) + 
       v^7*((-1932041*\[Nu])/18144 + (40289*\[Nu]^2)/288 - 
         (10819*\[Nu]^3)/432 + X2*(-1195759/18144 + (257023*\[Nu])/1008 - 
           (2903*\[Nu]^2)/32))))/(5*M^3)
vdotS1S2 = (32*v^9*(((721*lNS1*lNS2)/48 - (247*S1S2)/48)*v^4 + 
      Pi*((207*lNS1*lNS2)/4 - 12*S1S2)*v^7 + 
      v^6*(lNS1*lNS2*(14433/224 - (11779*\[Nu])/288) + 
        S1S2*(16255/672 + (6373*\[Nu])/288)) + 
      v^8*(S1S2*(-9355721/72576 - (195697*\[Nu])/896 - (162541*\[Nu]^2)/
           3456) + lNS1*lNS2*(21001565/24192 - (10150387*\[Nu])/24192 + 
          (33163*\[Nu]^2)/3456))))/(5*M^5)
vdotSsq = (32*v^9*(v^4*(lNS2^2*((719*X1)/96 - (719*\[Nu])/96) + 
        lNS1^2*((719*X2)/96 - (719*\[Nu])/96) + 
        S2sq*((-233*X1)/96 + (233*\[Nu])/96) + 
        S1sq*((-233*X2)/96 + (233*\[Nu])/96)) + 
      Pi*v^7*(lNS2^2*((209*X1)/8 - (209*\[Nu])/8) + 
        lNS1^2*((209*X2)/8 - (209*\[Nu])/8) + S2sq*(-6*X1 + 6*\[Nu]) + 
        S1sq*(-6*X2 + 6*\[Nu])) + 
      v^6*(S2sq*(X1*(8503/448 - (1177*\[Nu])/576) - (8503*\[Nu])/448 - 
          (6011*\[Nu]^2)/576) + S1sq*(X2*(8503/448 - (1177*\[Nu])/576) - 
          (8503*\[Nu])/448 - (6011*\[Nu]^2)/576) + 
        lNS2^2*((2185*\[Nu])/448 + (25373*\[Nu]^2)/576 + 
          X1*(-2185/448 + (19423*\[Nu])/576)) + 
        lNS1^2*((2185*\[Nu])/448 + (25373*\[Nu]^2)/576 + 
          X2*(-2185/448 + (19423*\[Nu])/576))) + 
      v^8*(lNS2^2*((-11888267*\[Nu])/48384 + (14283281*\[Nu]^2)/48384 - 
          (869429*\[Nu]^3)/6912 + X1*(11888267/48384 + (4063301*\[Nu])/
             16128 - (2392243*\[Nu]^2)/6912)) + 
        lNS1^2*((-11888267*\[Nu])/48384 + (14283281*\[Nu]^2)/48384 - 
          (869429*\[Nu]^3)/6912 + X2*(11888267/48384 + (4063301*\[Nu])/
             16128 - (2392243*\[Nu]^2)/6912)) + 
        S2sq*((8207303*\[Nu])/145152 + (711521*\[Nu]^2)/5376 + 
          (138323*\[Nu]^3)/6912 + X1*(-8207303/145152 - (812353*\[Nu])/5376 + 
            (250693*\[Nu]^2)/6912)) + S1sq*((8207303*\[Nu])/145152 + 
          (711521*\[Nu]^2)/5376 + (138323*\[Nu]^3)/6912 + 
          X2*(-8207303/145152 - (812353*\[Nu])/5376 + (250693*\[Nu]^2)/
             6912)))))/(5*M^5*\[Nu])
vdotSsqC = (32*C22tild*v^9*(v^4*(lNS2^2*((15*X1)/2 - (15*\[Nu])/2) + 
         S2sq*((-5*X1)/2 + (5*\[Nu])/2)) + 
       Pi*v^7*(lNS2^2*(26*X1 - 26*\[Nu]) + S2sq*(-6*X1 + 6*\[Nu])) + 
       v^6*(lNS2^2*(X1*(1977/224 - (73*\[Nu])/16) - (1977*\[Nu])/224 + 
           (129*\[Nu]^2)/4) + S2sq*((659*\[Nu])/224 - (43*\[Nu]^2)/4 + 
           X1*(-659/224 + (73*\[Nu])/48))) + 
       v^8*(lNS2^2*((-597271*\[Nu])/6048 + (29329*\[Nu]^2)/224 - 
           (1567*\[Nu]^3)/24 + X1*(597271/6048 - (1517*\[Nu])/168 - 
             (5675*\[Nu]^2)/96)) + S2sq*((597271*\[Nu])/18144 - 
           (29329*\[Nu]^2)/672 + (1567*\[Nu]^3)/72 + 
           X1*(-597271/18144 + (1517*\[Nu])/504 + (5675*\[Nu]^2)/288)))))/
     (5*M^5*\[Nu]) + (32*C21tild*v^9*
      (v^4*(lNS1^2*((15*X2)/2 - (15*\[Nu])/2) + 
         S1sq*((-5*X2)/2 + (5*\[Nu])/2)) + 
       Pi*v^7*(lNS1^2*(26*X2 - 26*\[Nu]) + S1sq*(-6*X2 + 6*\[Nu])) + 
       v^6*(lNS1^2*(X2*(1977/224 - (73*\[Nu])/16) - (1977*\[Nu])/224 + 
           (129*\[Nu]^2)/4) + S1sq*((659*\[Nu])/224 - (43*\[Nu]^2)/4 + 
           X2*(-659/224 + (73*\[Nu])/48))) + 
       v^8*(lNS1^2*((-597271*\[Nu])/6048 + (29329*\[Nu]^2)/224 - 
           (1567*\[Nu]^3)/24 + X2*(597271/6048 - (1517*\[Nu])/168 - 
             (5675*\[Nu]^2)/96)) + S1sq*((597271*\[Nu])/18144 - 
           (29329*\[Nu]^2)/672 + (1567*\[Nu]^3)/72 + 
           X2*(-597271/18144 + (1517*\[Nu])/504 + (5675*\[Nu]^2)/288)))))/
     (5*M^5*\[Nu])
vdot = vdotS0 + vdotSO + vdotS1S2 + vdotSsq + vdotSsqC

